An active-set algorithm for norm constrained quadratic problems

We present an algorithm for the minimization of a nonconvex quadratic function subject to linear inequality constraints and a two-sided bound on the 2-norm of its solution. The algorithm minimizes the objective using an active-set method by solving a series of Trust-Region Subproblems (TRS). Underpinning the efficiency of this approach is that the global solution of the TRS has been widely studied in the literature, resulting in remarkably efficient algorithms and software. We extend these results by proving that nonglobal minimizers of the TRS, or a certificate of their absence, can also be calculated efficiently by computing the two rightmost eigenpairs of an eigenproblem. We demonstrate the usefulness and scalability of the algorithm in a series of experiments that often outperform state-of-the-art approaches; these include calculation of high-quality search directions arising in Sequential Quadratic Programming on problems of the CUTEst collection, and Sparse Principal Component Analysis on a large text corpus problem (70 million nonzeros) that can help organize documents in a user interpretable way.

==> data/performance_profiles.jl <==
using PyPlot
using DataFrames
using CSV

function get_xy(times, errors, tol=1e-4)
    problems = size(times, 1)
    solvers = size(times, 2)

    indices = errors .> tol
    relative_times = copy(times)
    relative_times[indices] .= Inf
    relative_times ./= minimum(times, dims=2)

    x = zeros(2*problems, solvers)
    y = zeros(2*problems, solvers)
    for j in 1:solvers
        relative_times[:, j] = sort(relative_times[:, j])

        counter = 0
        for i = 1:problems
            if i > 1
                x[2*i - 1, j] = relative_times[i - 1, j]
            else
                x[2*i - 1, j] = 0
            end
            x[2*i, j] = relative_times[i, j]
            y[2*i - 1, j] = counter
            counter += 1
            y[2*i, j] = counter
        end
    end

    return x, y/problems
end

data = CSV.File("cutest.csv") |> DataFrame
n = size(data, 1)
times = [data[:t] data[:t2]]
errors = [data[:error] data[:error1]]
x, y = get_xy(times, errors)

figure(1, figsize=(4, 3))
x_max = maximum(x[x .!= Inf])
markers = [""; "--"]
for i in 1:size(x, 2)
	x_current = x[:, i]
	y_current = y[:, i]
	idx = findfirst(x_current .== Inf)
	x_current = x_current[1:idx-1]
	y_current = y_current[1:idx-1]
	append!(x_current, x_max)
	append!(y_current, y_current[end])

	semilogx(x_current, y_current, markers[i])
end

xlabel("Time factor")
ylabel("Ratio of problems solved")
legend(["Active Set", "Ipopt"])
tight_layout()
savefig("performance_profiles.pdf")


==> data/plot_random_results.jl <==
using PyPlot
using DataFrames
using CSV

data = CSV.File("results_random.csv") |> DataFrame
n = size(data, 1)

figure(1, figsize=(4, 2.5))
sizes = data[:n]
times = [data[:time] data[:time_ipopt]]
semilogy(sizes, times[:, 1], ".-") #, markers[i])
semilogy(sizes, times[:, 2], "*-") #, markers[i])
xlabel("Number of dimensions")
ylabel("Solution time")
legend(["Active Set", "Ipopt"])
tight_layout()
savefig("random_timings.pdf")

figure(2, figsize=(4, 2.5))
sizes = data[:n]
rel_objective = (data[:objective] - data[:objective_ipopt])./data[:objective_ipopt]
plot(rel_objective, ".") #, markers[i])
yscale("symlog", linthreshy=0.001)
xlabel("Problem index")
ylabel("Relative objective difference")
tight_layout()
savefig("random_obj_diff.pdf")

figure(3, figsize=(4, 2.5))
sizes = data[:n]
inf = [data[:infeasibility] data[:infeasibility_ipopt]]
semilogy(sizes, inf[:, 1], ".-") #, markers[i])
semilogy(sizes, inf[:, 2], "*-") #, markers[i])
xlabel("Number of dimensions")
ylabel("Infeasibility")
legend(["Active Set", "Ipopt"], loc=6)
tight_layout()
savefig("random_inf.pdf")

==> figures/crop.sh <==
#!/bin/bash
for f in *.pdf
do
    pdfcrop "$f" "$f"
done

